Effective Technical Reviews

There are two ways to check if a program is correct, namely execute it or review it. While executing a program is the ultimate test for its correctness reviewing the program can occur earlier in its development and find problems if done effectively. This work focuses on review techniques. It enables the programmer to effectively review a program and find a range of problems from concurrency to interface issues. The review techniques can be applied in a time constrained industrial development context and are enhanced by knowledge on programming pitfalls.

==> code_examples/dataframes_1.py <==
import pandas as pd

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_2.py <==
import pandas as pd

def get_max_close(symbol):
	df = pd.read_csv("data/{}.csv".format(symbol))
    return df['Close'].max()
 
 def test_run():
 	for symbol in ['AAPL','IBM']
    	print "Max close"
        print symbol, get_max_close(symbol)
 
 if __name__ == "__main__":
 	test_run()

==> code_examples/dataframes_3.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df['Adj Close']
    
    df['Adj Close'].plot()			# plot the dataframe
    plt.show()						# show the plot
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_4.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    df[['Adj Close','Close']].plot()		# plot both
    plt.show()
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_5.py <==
import pandas as pd

def test_run():
	start_date = '2010-01-22'
    end_date = '2010-01-26'
    dates = pd.date_range(start_date,end_date)
    df1 = pd.DataFrame(index=dates)	# build empty dataframe
    
    dfSPY = pd.read_csv("data/SPY.csv", index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
    
    df1 = df1.join(dfSPY)
    
    print df1
    
// This is fo example 7
	df1 = df1.join(dfSPY,how='inner')
    
// fo example 8
	dfSPY = dfSPY.rename(columns={'Adj Close':'SPY'})
    df1 = df1.join(dfSPY,how='inner')
    
    symbols = ['GOOG','IBM','GLD']
    for symbol in symbols:
    	df_tmp = pd.read_csv("data/{}.csv".format(symbol), index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
        
        # rename to prevent name clash (multiple columns with same name)
        df_tmp = df_tmp.rename(columns={'Adj Close':symbol})
        df1 = df1.join(df_tmp, how='inner')

// fo example 9
import os
import pandas as pd
import matplotlib.pyplot as plt

def plot_selected(df,columns,start_ind,end_ind):
	print df.ix[start_ind:end_ind,columns]
	plot_data(df.ix[start_ind:end_ind,columns])

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def plot_data(df, title="Stock prices"):
	ax = df.plot(title=title,fontsize=12)
	ax.set_xlabel("Date")
	ax.set_ylabel("Closing price")

	plt.show()

def test_run():
	dates = pd.date_range('2010-01-01','2010-12-31')

	symbols = ['IBM','GLD']

	df = get_data(symbols,dates)

	print df
	plot_selected(df,['SPY','IBM'],'2010-03-01','2010-04-01')

if __name__ == "__main__":
	test_run()
    
 // for example 10
 
 def normalize_data(df):
 	df = df/df.ix[0,:]
    return df

==> code_examples/statistics_1.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def get_bollinger_bands(rm,rstd):
	return rm + 2*rstd, rm - 2*rstd

def test_run():
	dates = pd.date_range('2010-01-01','2012-12-31')

	symbols = ['SPY']

	df = get_data(symbols,dates)
	
	ax = df['SPY'].plot(title="SPY Bollinger bands", label = "SPY")

	rm_SPY = pd.rolling_mean(df['SPY'], window=20)

	rstd_SPY = pd.rolling_std(df['SPY'],window=20)

	upper_band,lower_band = get_bollinger_bands(rm_SPY, rstd_SPY)

	rm_SPY.plot(label='Rolling mean', ax=ax)
	upper_band.plot(label='upper band', ax=ax)
	lower_band.plot(label='lower band', ax=ax)

	ax.set_xlabel("Date")
	ax.set_ylabel("Closing Price")
	ax.legend(loc='upper left')

	plt.show()

if __name__ == "__main__":
	test_run()
